Fireball tomography from bottomonia elliptic flow in relativistic heavy-ion collisions

We calculate the elliptic flow of bottomonia produced in Pb$\,+\,$Pb collisions at $\sqrt{s_{\rm NN}}=5.02$ TeV. We consider temperature-dependent decay widths for the anisotropic escape of various bottomonium states and observe that the transverse momentum dependence of bottomonia elliptic flow provides a tomographic information about the QGP fireball at different stages of its evolution. For the space-time evolution of the fireball, we employ simulation results from the 3+1D quasiparticle anisotropic hydrodynamic model. We find that our results for transverse momentum dependence of bottomonia elliptic flow are in reasonable agreement with experimental results from the ALICE and CMS collaborations.

==> anc/Fig1.txt <==
# T (GeV)   Gamma(T) (GeV)
0.1440	0.014540889
0.1728	0.017300673
0.2016	0.020624094
0.2304	0.024317796
0.2592	0.028322588
0.2880	0.032606505
0.3168	0.037145714
0.3456	0.041924912
0.3744	0.046930667
0.4032	0.052150302
0.432	0.057576537
0.4608	0.063199767
0.4896	0.06901351
0.5184	0.075011389
0.5472	0.081187658
0.5760	0.087537077
0.6048	0.094055244
0.6336	0.10073736
0.6624	0.10757882
0.6912	0.11457534
0.7200	0.12172212
0.7488	0.12901451
0.7776	0.13644689
0.8064	0.14401335
0.8352	0.15170584
0.864	0.15951445
0.8928	0.16741884
0.9216	0.17535737

==> anc/Fig2.txt <==
# pT (GeV)   R_AA (with pre-absorption)
1       0.335134
4       0.37313
7       0.429006
10       0.477304
13       0.514172
16       0.542257
19       0.564595
22       0.583839
25       0.600571
28       0.616207
31       0.630611
34       0.64461

==> anc/Fig3.txt <==
# pT (GeV)   v2 (with pre-absorption)
1      -0.00043106
4      -0.00338727
7      -0.0024019
10      0.000462276
13      0.00281733
16      0.00444527
19      0.00552378
22      0.00626254
25      0.00678135
28      0.00715899
31      0.00744358
34      0.00765284

==> anc/Fig5-top.txt <==
# pT (GeV)   R_AA (w/o pre-absorption)
1       0.336658
4       0.375531
7       0.433444
10       0.495636
13       0.547343
16       0.58975
19       0.625842
22       0.657739
25       0.687317
28       0.714988
31       0.740658
34       0.764805

==> anc/fig5-bottom.txt <==
# pT (GeV)   v2 (w/o pre-absorption)
1      -0.000433211
4      -0.00342354
7      -0.00242012
10      0.000237145
13      0.00219465
16      0.00333369
19      0.00380713
22      0.00392185
25      0.0037625
28      0.00346334
31      0.00307518
34      0.00265784

